An Active Learning Framework for Constructing High-fidelity Mobility Maps

A mobility map, which provides maximum achievable speed on a given terrain, is essential for path planning of autonomous ground vehicles in off-road settings. While physics-based simulations play a central role in creating next-generation, high-fidelity mobility maps, they are cumbersome and expensive. For instance, a typical simulation can take weeks to run on a supercomputer and each map requires thousands of such simulations. Recent work at the U.S. Army CCDC Ground Vehicle Systems Center has shown that trained machine learning classifiers can greatly improve the efficiency of this process. However, deciding which simulations to run in order to train the classifier efficiently is still an open problem. According to PAC learning theory, data that can be separated by a classifier is expected to require $\mathcal{O}(1/\epsilon)$ randomly selected points (simulations) to train the classifier with error less than $\epsilon$. In this paper, building on existing algorithms, we introduce an active learning paradigm that substantially reduces the number of simulations needed to train a machine learning classifier without sacrificing accuracy. Experimental results suggest that our sampling algorithm can train a neural network, with higher accuracy, using less than half the number of simulations when compared to random sampling.

==> Final_Flux_Run_RND.py <==
from Classes import *
from Ensemble import *
import numpy as np
import time as time
from sklearn.externals import joblib
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
import os

np.random.seed(0)

clf5=joblib.load('5ClassModel.sav')
scaler=joblib.load('5ClassModel_Scaler.sav')
clf7=joblib.load('7ClassModel.sav')

model=Model("mlp",[100,1e-3,0])
#model_10=Model("mlp",[10,1e-3,0])
#oracle=Oracle("Line",[0.1,0.0],[-2,2,-2,2])
#oracle_test=Oracle("Line",[0.0,0.0],[-2,2,-2,2])
#R=np.random.rand(8,4)
#oracle=Oracle("Spheres",[0.0,0.0,R],[-1,1,-1,1,-1,1])
#oracle_test=Oracle("Spheres",[0.0,0.0,R],[-1,1,-1,1,-1,1])
#oracle=Oracle("Plane",[0.1],[-1,1,-1,1,-1,1])
#oracle_test=Oracle("Plane",[0.0],[-1,1,-1,1,-1,1])
#oracle=Oracle("clf",[clf5,scaler,0.0,4],[0,40,30,300])
#oracle_test=Oracle("clf",[clf5,scaler,0.0,4],[0,40,30,300])
oracle=Oracle("clf",[clf5],[0.1,8.0,0.05,0.4])
oracle_test=Oracle("clf",[clf5],[0.1,8.0,0.05,0.4])

P=Parameter()
P.n0=212 # Initial number of labeled pts
#P.n0=116
P.m0=32 # Batch size
P.m=P.m0
#P.r=-4 # Number of random points in each batch (negative sign choses spaced pts)
P.r=32
P.n=1024 # Number of pts to be sampled
P.theta=0.75 # Label prediction confidence threshold
P.K=20 # Ensemble size
P.pmin=0.0 # Minimum probability of choosing a pt
P.ep=1
P.cut=0.75
#P.ep=1.0
#P.f=0.0 # The cutoff parameter for the filter

L=Parameter()
L.X=oracle.GeneratePts(P.n0,seed=np.random.randint(1e6)) # Inital set of labeled pts
#L.X[0,:]=[-1,-1]
#L.y=oracle.sample(L.X) # Finds labels for pts in L.X
# Imports Labels from simulations-------------------------------------------------------------------------------------------------
L_A=np.zeros([0,5])
L_filename="2018_08_19_Jobs.npy"
L_B=np.load(os.path.join(".", L_filename))
L_A=np.concatenate((L_A,L_B),axis=0)

#L_filename="2018_09_08_Jobs.npy"
#L_B=np.load(os.path.join(".", L_filename))
#L_A=np.concatenate((L_A,L_B),axis=0)
#L_filename="2018_09_10_Jobs.npy"
#L_B=np.load(os.path.join(".", L_filename))
#L_A=np.concatenate((L_A,L_B),axis=0)
#L_filename="2018_09_13_Jobs.npy"
#L_B=np.load(os.path.join(".", L_filename))
#L_A=np.concatenate((L_A,L_B),axis=0)
#L_filename="2018_09_15_Jobs.npy"
#L_B=np.load(os.path.join(".", L_filename))
#L_A=np.concatenate((L_A,L_B),axis=0)
#L_filename="2018_09_18_Jobs.npy"
#L_B=np.load(os.path.join(".", L_filename))
#L_A=np.concatenate((L_A,L_B),axis=0)
##L_filename="2018_09_20_Jobs.npy"
##L_B=np.load(os.path.join(".", L_filename))
##L_A=np.concatenate((L_A,L_B),axis=0)
#L_filename="2018_09_22_Jobs.npy"
#L_B=np.load(os.path.join(".", L_filename))
#L_A=np.concatenate((L_A,L_B),axis=0)
#L_filename="2018_09_24_Jobs.npy"
#L_B=np.load(os.path.join(".", L_filename))
#L_A=np.concatenate((L_A,L_B),axis=0)
##L_filename="2018_09_26_Jobs.npy"
##L_B=np.load(os.path.join(".", L_filename))
##L_A=np.concatenate((L_A,L_B),axis=0)

#-------------------------------------------------------------------------------
#L_A=L_A[:P.n0,:] # For 212 QBag
L_A=L_A[0:20,:] # For 212 random
#--------------------------------------------------------------------------------

L_Pts=np.zeros((np.shape(L_A)[0],4))

L_Pts[:,0:3]=oracle.MapPts(L_A[:,1:4],[0.1,8.0,0.05,0.4,1500.0,2500.0],[-1,1,-1,1,-1,1])
L_Pts[L_A[:,-1]>4.4704,-1]=1
L_Pts[L_A[:,-1]>6.7056,-1]=2
L_Pts[L_A[:,-1]>8.9408,-1]=3
L_Pts[L_A[:,-1]>11.176,-1]=4
L_Pts[L_A[:,-1]>13.4112,-1]=5
L_Pts[L_A[:,-1]>15.6464,-1]=6
L_Pts=np.delete(L_Pts,2,axis=1)
# --------------------------------------------------------------------------------------------------------------------------------
L.m,L.n=np.shape(L.X)
#---------------------------------------------------------------------------------------------------------------------------------
L.X=L_Pts[0:P.n0,0:L.n]
L.X[0,:]=[-1,-1]
L.y=L_Pts[0:P.n0,-1]
L.y[0]=0
L.y=L.y.astype(int)
# --------------------------------------------------------------------------------------------------------------------------------
L.w=np.ones(L.m)

U=Parameter()
U.m=100000 # Number of unlabeled pts
U.X=oracle.GeneratePts(U.m,seed=np.random.randint(1e6)) # Initial set of unlabeld pts
U.n=np.shape(U.X)[1]
U.y=oracle.sample(U.X)
U.reset=True

T=Parameter()
T.m=10000
#T.m=10
T.X=oracle_test.GeneratePts(T.m,seed=np.random.randint(1e6))
T.y=oracle_test.sample(T.X)

T_A=np.zeros([0,5])
T_filename="2018_08_20_Jobs.npy"#
T_B=np.load(os.path.join(".", T_filename))
T_A=np.concatenate((T_A,T_B),axis=0)
T_filename="2018_08_21_Jobs.npy"#
T_B=np.load(os.path.join(".", T_filename))
T_A=np.concatenate((T_A,T_B),axis=0)
T_filename="2018_09_08_Jobs.npy"
T_B=np.load(os.path.join(".", T_filename))
T_A=np.concatenate((T_A,T_B),axis=0)
T_filename="2018_09_09_Jobs.npy"#
T_B=np.load(os.path.join(".", T_filename))
T_A=np.concatenate((T_A,T_B),axis=0)
T_filename="2018_09_10_Jobs.npy"
T_B=np.load(os.path.join(".", T_filename))
T_A=np.concatenate((T_A,T_B),axis=0)
T_filename="2018_09_13_Jobs.npy"
T_B=np.load(os.path.join(".", T_filename))
T_A=np.concatenate((T_A,T_B),axis=0)
T_filename="2018_09_15_Jobs.npy"
T_B=np.load(os.path.join(".", T_filename))
T_A=np.concatenate((T_A,T_B),axis=0)
T_filename="2018_09_18_Jobs.npy"
T_B=np.load(os.path.join(".", T_filename))
T_A=np.concatenate((T_A,T_B),axis=0)
T_filename="2018_09_20_Jobs.npy"
T_B=np.load(os.path.join(".", T_filename))
T_A=np.concatenate((T_A,T_B),axis=0)
T_filename="2018_09_22_Jobs.npy"
T_B=np.load(os.path.join(".", T_filename))
T_A=np.concatenate((T_A,T_B),axis=0)
T_filename="2018_09_24_Jobs.npy"
T_B=np.load(os.path.join(".", T_filename))
T_A=np.concatenate((T_A,T_B),axis=0)
T_filename="2018_09_26_Jobs.npy"
T_B=np.load(os.path.join(".", T_filename))
T_A=np.concatenate((T_A,T_B),axis=0)
T_filename="2018_09_29_Jobs.npy"
T_B=np.load(os.path.join(".", T_filename))
T_A=np.concatenate((T_A,T_B),axis=0)
T_filename="2018_09_30_Jobs.npy"
T_B=np.load(os.path.join(".", T_filename))
T_A=np.concatenate((T_A,T_B),axis=0)
T_filename="2018_10_07_Jobs.npy"
T_B=np.load(os.path.join(".", T_filename))
T_A=np.concatenate((T_A,T_B),axis=0)
T_filename="2018_10_14_Jobs.npy"
T_B=np.load(os.path.join(".", T_filename))
T_A=np.concatenate((T_A,T_B),axis=0)
T_filename="2018_10_20_Jobs.npy"
T_B=np.load(os.path.join(".", T_filename))
T_A=np.concatenate((T_A,T_B),axis=0)
T_filename="2018_10_22_Jobs.npy"
T_B=np.load(os.path.join(".", T_filename))
T_A=np.concatenate((T_A,T_B),axis=0)
T_filename="2018_10_26_Jobs.npy"
T_B=np.load(os.path.join(".", T_filename))
T_A=np.concatenate((T_A,T_B),axis=0)
T_filename="2018_10_28_Jobs.npy"
T_B=np.load(os.path.join(".", T_filename))
T_A=np.concatenate((T_A,T_B),axis=0)


T_Pts=np.zeros((np.shape(T_A)[0],4))

T_Pts[:,0:3]=oracle.MapPts(T_A[:,1:4],[0.1,8.0,0.05,0.4,1500.0,2500.0],[-1,1,-1,1,-1,1])
T_Pts[T_A[:,-1]>4.4704,-1]=1
T_Pts[T_A[:,-1]>6.7056,-1]=2
T_Pts[T_A[:,-1]>8.9408,-1]=3
T_Pts[T_A[:,-1]>11.176,-1]=4
T_Pts[T_A[:,-1]>13.4112,-1]=5
T_Pts[T_A[:,-1]>15.6464,-1]=6
T_Pts=np.delete(T_Pts,2,axis=1)

T.X=T_Pts[:,0:L.n]
T.y=T_Pts[:,-1]
T.y=T.y.astype(int)

# Use random Pts-----------------------------------------------------------------
L.X=np.concatenate((L.X,T.X[212:212+P.n0-20,:]),axis=0)
L.y=np.concatenate((L.y,T.y[212:212+P.n0-20]),axis=0)
L.m=np.shape(L.X)[0]
# -------------------------------------------------------------------------------
T.X=T.X[0:212,:]
T.y=T.y[0:212]
T.m=np.shape(T.X)[0]
T.n=np.shape(T.X)[1]

ACC=np.zeros((P.n,3))
for k in range(0,P.n//P.m0+1):
    if model.classifier=="svm":
        model=svc_param_selection(model,L,10)
    prob_sum=0.0
    while prob_sum<2*P.m:
        if k==6:
            clf=Basic_Ensemble_Train(model,P,L,U)
        else:
            clf=Basic_Ensemble_Train(model,P,L,U)
        np.set_printoptions(threshold=np.inf)
        prob=Basic_Compute_Prob(clf,P,L,U)
        prob_sum=np.sum(prob)
        if prob_sum<2*P.m:
            U.m=2*U.m
            U.X=oracle.GeneratePts(U.m,seed=np.random.randint(1e6))
    #L=Apply_Filter(clf,P,L)
    #print(L.X)
    #print(L.y)
    #print(oracle.MapPts(T.X,[-1,1,-1,1],[0.1,8.0,0.05,0.4]))
    #print(T.y)
    acc=Accuracy_Vote(clf,P,L,T)
    #print("hi1")
    print(L.m," points, ",100.0*acc,"% accuracy",sep="")
    #print("hi2")
    #if np.remainder(P.n0+P.m*k,100)==0:
    #    oracle.n=500
    if P.n0+P.m*k==276:
        oracle.n=100
    else:
        oracle.n=100
    #oracle.title="mlp with 5 classes \n activation='relu', hidden_layer_sizes=100, QBag,\n  C=20, n0=20, pts="+str(L.m)+", err=0.0, pmin=0.0, batch=" + str(P.m) + ", acc=" + str(100*acc) + "%"
    #oracle.title="mlp with 7 classes \n activation='relu', hidden_layer_sizes=100, QBag,\n  C=20, n0=20, pts="+str(L.m)+", batch=" + str(P.m)
    #oracle.xlabel='Longitudinal Slope (Degree)'
    #oracle.ylabel='Cone Index (psi)'
    #oracle.title="Approximate Target Function"
    oracle.xlabel="Adhesion_factor"
    oracle.ylabel="Mu"
    oracle.legend='on'
    #oracle.axis='equal'


    UD=U.X[prob==1.0,:]
    if L.n==2:
        oracle.savefig='Figure_'+str(k)+'.png'
        if k==-1:
            oracle.plot(L=L,P=P,clf=clf)
            #oracle.n=1000
            #oracle.plot(clf=clf7)
        else:
            #oracle.plot(L=L,P=P,clf=clf,UD=UD)
            oracle.plot(L=L,P=P,clf=clf)

    UD=U.X[prob==1.0,:]
    #plt.figure(2)
    #UX=oracle.MapPts(U.X,[-1, 1, -1, 1],[0,40,30,300])
   # plt.scatter(UX[prob==1.0,0],UX[prob==1.0,1],marker='.',color='lightgray',s=1)
    #print(np.sum(prob))
    P.m=P.m0
    x,U,num_seen=ChoosePts_Labeled_Distance(clf,P,U,prob,L)
    #x=x+np.random.normal(loc=0.0,scale=0.01,size=(P.m,L.n))
    #print(np.shape(U.X))
    #x,U,num_seen=ChoosePts_Distance(clf,P,U,prob)
    #x,U,num_seen=ChoosePts_Random(clf,P,U,prob)
    if k==0:
        pts_to_run=oracle.MapPts(x,[-1,1,-1,1],[0.1,8.0,0.05,0.4])
        #plt.scatter(pts_to_run[:,0],pts_to_run[:,1],color='k',marker='.')
        T_plot=oracle.MapPts(T.X,[-1,1,-1,1],[0.1,8.0,0.05,0.4])
        y_max=np.amax(T.y); Ty=y_max-T.y; vmin=-y_max; vmax=1.2*y_max
        #plt.scatter(T_plot[:,0],T_plot[:,1],marker='.',edgecolors='k',c=Ty,cmap="nipy_spectral",vmin=vmin,vmax=vmax)
        plt.savefig("First_Batch_2D.png",dpi=200)
        #plt.show()
        #np.savetxt("2018_09_03_Jobs.csv", pts_to_run, delimiter=",")
        0/0
    if k==1:
        pts_to_run=oracle.MapPts(x,[-1,1,-1,1],[0.1,8.0,0.05,0.4])
        plt.scatter(pts_to_run[:,0],pts_to_run[:,1],color='k',marker='.')
        T_plot=oracle.MapPts(T.X,[-1,1,-1,1],[0.1,8.0,0.05,0.4])
        y_max=np.amax(T.y); Ty=y_max-T.y; vmin=-y_max; vmax=1.2*y_max
        #plt.scatter(T_plot[:,0],T_plot[:,1],marker='.',edgecolors='k',c=Ty,cmap="nipy_spectral",vmin=vmin,vmax=vmax)
        plt.savefig("Second_Batch_2D.png",dpi=200)
        #plt.show()
        #np.savetxt("2018_09_14_Jobs_yellow.csv", pts_to_run, delimiter=",")
    if k==2:
        pts_to_run=oracle.MapPts(x,[-1,1,-1,1],[0.1,8.0,0.05,0.4])
        T_plot=oracle.MapPts(T.X,[-1,1,-1,1],[0.1,8.0,0.05,0.4])
        y_max=np.amax(T.y); Ty=y_max-T.y; vmin=-y_max; vmax=1.2*y_max
        #plt.scatter(T_plot[:,0],T_plot[:,1],marker='.',edgecolors='k',c=Ty,cmap="nipy_spectral",vmin=vmin,vmax=vmax)
        plt.scatter(pts_to_run[:,0],pts_to_run[:,1],color='k',marker='.')
        plt.savefig("Third_Batch_2D.png",dpi=200)
        #plt.show()
        #np.savetxt("2018_09_23_Jobs.csv", pts_to_run, delimiter=",")
    if k==3:
        pts_to_run=oracle.MapPts(x,[-1,1,-1,1],[0.1,8.0,0.05,0.4])
        plt.scatter(pts_to_run[:,0],pts_to_run[:,1],color='k',marker='.')
        T_plot=oracle.MapPts(T.X,[-1,1,-1,1],[0.1,8.0,0.05,0.4])
        y_max=np.amax(T.y); Ty=y_max-T.y; vmin=-y_max; vmax=1.2*y_max
        #plt.scatter(T_plot[:,0],T_plot[:,1],marker='.',edgecolors='k',c=Ty,cmap="nipy_spectral",vmin=vmin,vmax=vmax)
        plt.savefig("Fourth_Batch_2D.png",dpi=200)
        #plt.show()
        np.savetxt("2018_10_04_Jobs.csv", pts_to_run, delimiter=",")
    if k==4:
        pts_to_run=oracle.MapPts(x,[-1,1,-1,1],[0.1,8.0,0.05,0.4])
        plt.scatter(pts_to_run[:,0],pts_to_run[:,1],color='k',marker='.')
        plt.savefig("Fifth_Batch_2D.png",dpi=200)
        #plt.show()
        #np.savetxt("2018_10_15_Jobs.csv", pts_to_run, delimiter=",")
    if k==5:
        pts_to_run=oracle.MapPts(x,[-1,1,-1,1],[0.1,8.0,0.05,0.4])
        plt.scatter(pts_to_run[:,0],pts_to_run[:,1],color='k',marker='.')
        plt.savefig("Sixth_Batch_2D.png",dpi=200)
        #plt.show()
        #np.savetxt("2018_10_27_Jobs.csv", pts_to_run, delimiter=",")
    if k==6:
        pts_to_run=oracle.MapPts(x,[-1,1,-1,1],[0.1,8.0,0.05,0.4])
        #plt.scatter(pts_to_run[:,0],pts_to_run[:,1],color='k',marker='.')
        plt.savefig("Seventh_Batch_2D.png",dpi=200)
        #plt.show()
        #np.savetxt("2018_10_27_Jobs.csv", pts_to_run, delimiter=",")
        0/0
    if k==0:
        L_0=np.load('2018_09_03_Jobs.npy')
        L_G=[[2,0.104913199,0.204649178,1800.,8.46686]]
        L_G[-1][-1]=L_0[L_0[:,0]==2,-1]
        L_G.append([7,1.863538623,0.050569664,1800.,6.1149])
        L_G[-1][-1]=L_0[L_0[:,0]==7,-1]
        L_G.append([8,1.029183857,0.160799676,1800.,12.5851])
        L_G[-1][-1]=L_0[L_0[:,0]==8,-1]
        L_G.append([11,2.071105059,0.094367899,1800.,11.7161])
        L_G[-1][-1]=L_0[L_0[:,0]==11,-1]
        L_G.append([15,1.0537565,0.062454426,1800.,6.199])
        L_G[-1][-1]=L_0[L_0[:,0]==15,-1]
        L_G.append([16,1.479836174,0.129344896,1800.,12.5033])
        L_G[-1][-1]=L_0[L_0[:,0]==16,-1]
        L_G.append([25,1.538412926,0.103718339,1800.,10.2206])
        L_G[-1][-1]=L_0[L_0[:,0]==25,-1]
        L_G.append([27,0.496020658,0.15199694,1800.,7.89763])
        L_G[-1][-1]=L_0[L_0[:,0]==27,-1]
        L_G.append([29,0.62461292,0.174718403,1800.,11.0])
        L_G[-1][-1]=L_0[L_0[:,0]==29,-1]
        L_G.append([31,0.541331846,0.209558971,1800.,13.0058])
        L_G[-1][-1]=L_0[L_0[:,0]==31,-1]
        jbbs=[2,7,8,11,15,16,25,27,29,31]
        for kk in range(0,len(jbbs)):
            ind=np.argmin((L_0[:,0]-jbbs[kk])**2)
            L_0=np.delete(L_0,ind,0)
        
        L_0=np.concatenate((L_0,L_G),axis=0)
        mask=np.argsort(L_0[:,0])
        L_0=L_0[mask,:]
        P.m=np.shape(L_0)[0]
        x=L_0[:,1:3]
        x=oracle.MapPts(x,[0.1,8.0,0.05,0.4],[-1,1,-1,1])
        y=np.zeros(P.m)
        y0=L_0[:,-1]
    if k==1:
        xm=oracle.MapPts(x,[-1,1,-1,1],[0.1,8.0,0.05,0.4])
        L_0=np.load('2018_09_14_Jobs.npy')
        L_1=np.load('2018_09_16_Jobs.npy')
        y0=np.zeros(32)
        for j in range(0,32):
            xm[j,1]=j
            for k in range(0,np.shape(L_0)[0]):
                if np.abs(xm[j,0]-L_0[k,1])<1e-6:
                    y0[j]=L_0[k,-1]
                    xm[j,0]=0
            for k in range(0,np.shape(L_1)[0]):
                if np.abs(xm[j,0]-L_1[k,1])<1e-6:
                    y0[j]=L_1[k,-1]
                    xm[j,0]=0
        y=np.zeros(P.m)
    if k==2:
        L_0=np.load('2018_09_23_Jobs.npy')
        y=np.zeros(P.m)
        y0=L_0[:,-1]
    if k==3:
        xm=oracle.MapPts(x,[-1,1,-1,1],[0.1,8.0,0.05,0.4])
        L_0=np.load('2018_10_04_Jobs.npy')
        y0=np.zeros(32)
        for j in range(0,32):
            xm[j,1]=j
            for k in range(0,np.shape(L_0)[0]):
                if np.abs(xm[j,0]-L_0[k,1])<1e-6:
                    y0[j]=L_0[k,-1]
                    xm[j,0]=0
        ##y0[4]=12
        ##y0[5]=14
        ##y0[7]=12
        ##y0[15]=5
        ##y0[17]=7
        ##y0[18]=14
        ##y0[19]=7
        #y0[21]=10
        #y0[26]=12
        #y0[27]=10
        #y0[28]=12
        #y0[29]=14
        y0[30]=10
        ##y0[31]=12
        x=x[y0>0,:]
        y0=y0[y0>0]
        y=np.zeros(np.shape(x)[0])
        #L_0=np.load('2018_10_04_Jobs.npy')
        #P.m=np.shape(L_0)[0]
        #x=L_0[:,1:3]
        #x=oracle.MapPts(x,[0.1,8.0,0.05,0.4],[-1,1,-1,1])
        #y=np.zeros(P.m)
        #y0=L_0[:,-1]
        P.m=np.shape(x)[0]
    if k==4:
        xm=oracle.MapPts(x,[-1,1,-1,1],[0.1,8.0,0.05,0.4])
        L_0=np.load('2018_10_15_Jobs.npy')
        y0=np.zeros(32)
        for j in range(0,32):
            xm[j,1]=j
            for k in range(0,np.shape(L_0)[0]):
                if np.abs(xm[j,0]-L_0[k,1])<1e-6:
                    y0[j]=L_0[k,-1]
                    xm[j,0]=0
        y0[7]=12
        y0[8]=10
        xc=x[8,:]
        #y0[8]=12
        y0[11]=12
        y0[16]=12
        
        x=x[y0>0,:]
        y0=y0[y0>0]
        y=np.zeros(np.shape(x)[0])
        P.m=np.shape(x)[0]
    if k==5:
        for j in range(0,L.m):
            if np.linalg.norm(L.X[j,:]-xc)<1e-6:
                L.y[j]=4
        xm=oracle.MapPts(x,[-1,1,-1,1],[0.1,8.0,0.05,0.4])
        L_0=np.load('2018_10_27_Jobs.npy')
        y0=np.zeros(32)
        for j in range(0,32):
            xm[j,1]=j
            for k in range(0,np.shape(L_0)[0]):
                if np.abs(xm[j,0]-L_0[k,1])<1e-6:
                    y0[j]=L_0[k,-1]
                    xm[j,0]=0
        y0[5]=12
        y0[6]=10
        y0[7]=10
        y0[13]=10
        y0[17]=10
        y0[23]=10
        y0[25]=12
        y0[26]=12

        x=x[y0>0,:]
        y0=y0[y0>0]
        y=np.zeros(np.shape(x)[0])
        P.m=np.shape(x)[0]
    y[y0>4.4704]=1
    y[y0>6.7056]=2
    y[y0>8.9408]=3
    y[y0>11.176]=4
    y[y0>13.4112]=5
    y[y0>15.6464]=6
    L.X=np.concatenate((L.X,x),axis=0)
    L.y=np.concatenate((L.y,y))
    L.m=np.shape(L.X)[0]
  
    ACC[k,0]=L.m; ACC[k,1]=acc
    if k==0:
        ACC[k,2]=P.n0+np.sum(num_seen)
    else:
        ACC[k,2]=ACC[k-1,2]+np.sum(num_seen)
    Lp=np.zeros((L.m,L.n+1))
    Lp[:,0:L.n]=L.X; Lp[:,-1]=L.y
    np.save("Accuracy_batch_"+str(P.m)+".npy",ACC)
    np.save("LabeledPts_batch_"+str(P.m)+".npy",Lp)

